Forward Tangent-Centered Sinkhorn DRO: Exact Nominal Recovery from Optimal Transport to KL

Fixed-reference entropy-regularized transport yields smooth distributionally robust optimization (DRO) objectives, but its value as a function of the adversarial marginal is generally minimized at a kernel-smoothed law rather than at the nominal distribution. Consequently, the smallest raw ambiguity set need not recover nominal risk. Building on prior information-geometric plan-KL orientations, we study the forward tangent-centered discrepancy obtained by subtracting the value and first variation at the nominal law. This is the unique affine recentering, up to the simplex gauge; for symmetric costs, its plan-KL representation coincides with the forward candidate noted by Amari et al. (2018). The representation shows that the discrepancy dominates marginal KL, is uniquely zero at the nominal law, and is strongly convex in total variation. The resulting DRO problem retains a scalar log-sum-exp dual and closed-form conditional adversarial weights. On finite supports with symmetric zero-diagonal costs, the discrepancy converges uniformly to the unregularized transport cost at low temperature; for any finite cost, its rescaled value converges uniformly to marginal KL at high temperature. We derive its exact local Hessian, an explicit finite-sample containment radius, and a generalized chi-square calibration for multinomial data. Controlled simulations verify nominal centering, both limiting regimes, and practical plug-in coverage.

==> anc/reproduce.py <==
#!/usr/bin/env python3
"""Reproduce every numerical result in the paper.

Dependencies: NumPy and Pillow only.

The script performs three deterministic checks:
  1. raw-center displacement and the two temperature limits;
  2. generation of figures/geometry.png; and
  3. the plug-in coverage experiment reported in Table 2.

Run from the submission directory with

    python anc/reproduce.py

The random seed, solver tolerance, sample sizes, repetition counts, and Monte
Carlo quantile bank agree with the paper and appendix.
"""

from __future__ import annotations

import argparse
import math
from pathlib import Path

import numpy as np
from PIL import Image, ImageDraw, ImageFont


SEED = 20260725
SINKHORN_TOL = 2.0e-13
SINKHORN_MAX_ITER = 10_000


def symmetric_self_plan(
    p: np.ndarray,
    kernel: np.ndarray,
    tol: float,
    max_iter: int = 1_000,
) -> np.ndarray:
    """Solve diag(d) K diag(d) exactly when both marginals coincide.

    Newton's method avoids the very slow alternating-scaling mode that occurs
    for nearly diagonal low-temperature kernels.
    """
    z = 0.5 * np.log(p)
    for _ in range(max_iter):
        d = np.exp(z)
        plan = (d[:, None] * kernel) * d[None, :]
        row_sum = plan.sum(axis=1)
        gradient = row_sum - p
        if float(np.max(np.abs(gradient))) <= tol:
            return plan
        hessian = np.diag(row_sum) + plan
        step = np.linalg.solve(hessian, -gradient)
        objective = 0.5 * float(d @ kernel @ d) - float(p @ z)
        directional = float(gradient @ step)
        scale = 1.0
        while scale > 2.0**-30:
            trial_z = z + scale * step
            trial_d = np.exp(trial_z)
            trial_objective = (
                0.5 * float(trial_d @ kernel @ trial_d) - float(p @ trial_z)
            )
            if trial_objective <= objective + 1.0e-4 * scale * directional:
                z = trial_z
                break
            scale *= 0.5
        else:
            raise RuntimeError("Newton line search failed for the symmetric self-plan.")
    raise RuntimeError("Newton iteration failed for the symmetric self-plan.")


def sinkhorn_plan(
    q: np.ndarray,
    p: np.ndarray,
    cost: np.ndarray,
    gamma: float,
    tol: float = SINKHORN_TOL,
    max_iter: int = SINKHORN_MAX_ITER,
) -> np.ndarray:
    """Return the entropy-regularized plan with row marginal q and column p."""
    q = np.asarray(q, dtype=float)
    p = np.asarray(p, dtype=float)
    kernel = np.exp(-np.asarray(cost, dtype=float) / gamma)
    off_diagonal = kernel.copy()
    np.fill_diagonal(off_diagonal, 0.0)
    if (
        np.array_equal(q, p)
        and np.allclose(cost, np.asarray(cost).T, atol=0.0, rtol=0.0)
        and float(np.max(off_diagonal)) < 1.0e-3
    ):
        return symmetric_self_plan(p, kernel, tol)
    left = np.ones_like(q)
    right = np.ones_like(p)

    for iteration in range(max_iter):
        denom_left = kernel @ right
        left = np.divide(q, denom_left, out=np.zeros_like(q), where=denom_left > 0)
        denom_right = kernel.T @ left
        right = np.divide(p, denom_right, out=np.zeros_like(p), where=denom_right > 0)

        if iteration % 20 == 19:
            plan = (left[:, None] * kernel) * right[None, :]
            error = max(
                float(np.max(np.abs(plan.sum(axis=1) - q))),
                float(np.max(np.abs(plan.sum(axis=0) - p))),
            )
            if error <= tol:
                return plan

    plan = (left[:, None] * kernel) * right[None, :]
    error = max(
        float(np.max(np.abs(plan.sum(axis=1) - q))),
        float(np.max(np.abs(plan.sum(axis=0) - p))),
    )
    raise RuntimeError(
        f"Sinkhorn scaling did not converge in {max_iter} iterations; "
        f"marginal error={error:.3e}."
    )


def tangent_centered_divergence(
    q: np.ndarray,
    p: np.ndarray,
    cost: np.ndarray,
    gamma: float,
    tol: float = SINKHORN_TOL,
) -> float:
    """Evaluate D_TC using the exact optimized-plan KL identity."""
    plan_qp = sinkhorn_plan(q, p, cost, gamma, tol=tol)
    plan_pp = sinkhorn_plan(p, p, cost, gamma, tol=tol)
    positive = plan_qp > 0
    return float(
        gamma
        * np.sum(
            plan_qp[positive]
            * (np.log(plan_qp[positive]) - np.log(plan_pp[positive]))
        )
    )


def marginal_kl(q: np.ndarray, p: np.ndarray) -> float:
    positive = q > 0
    return float(np.sum(q[positive] * (np.log(q[positive]) - np.log(p[positive]))))


def raw_center(p: np.ndarray, cost: np.ndarray, gamma: float) -> np.ndarray:
    kernel = np.exp(-cost / gamma)
    return (kernel / kernel.sum(axis=0, keepdims=True)) @ p


def one_dimensional_ot(q: np.ndarray, p: np.ndarray, locations: np.ndarray) -> float:
    """Exact monotone transport cost for squared distance on ordered points."""
    q_left = np.array(q, dtype=float, copy=True)
    p_left = np.array(p, dtype=float, copy=True)
    i = j = 0
    value = 0.0
    while i < len(q_left) and j < len(p_left):
        mass = min(q_left[i], p_left[j])
        value += mass * float((locations[i] - locations[j]) ** 2)
        q_left[i] -= mass
        p_left[j] -= mass
        if q_left[i] <= 1.0e-15:
            i += 1
        if p_left[j] <= 1.0e-15:
            j += 1
    return value


def local_hessian(p: np.ndarray, cost: np.ndarray, gamma: float) -> np.ndarray:
    """Compute H=gamma M^dagger from the nominal self-plan."""
    plan_pp = sinkhorn_plan(p, p, cost, gamma)
    conditionals = plan_pp / p[None, :]
    covariance = np.zeros((len(p), len(p)))
    for i, weight in enumerate(p):
        s_i = conditionals[:, i]
        covariance += weight * (np.diag(s_i) - np.outer(s_i, s_i))
    return gamma * np.linalg.pinv(covariance, rcond=1.0e-11, hermitian=True)


def generalized_chi_square_weights(
    p: np.ndarray, cost: np.ndarray, gamma: float
) -> np.ndarray:
    hessian = local_hessian(p, cost, gamma)
    sigma = np.diag(p) - np.outer(p, p)
    evals, evecs = np.linalg.eigh(sigma)
    sigma_sqrt = (evecs * np.sqrt(np.maximum(evals, 0.0))) @ evecs.T
    weights = np.linalg.eigvalsh(sigma_sqrt @ hessian @ sigma_sqrt)
    return np.maximum(weights, 0.0)


def _font(size: int, bold: bool = False) -> ImageFont.ImageFont:
    candidates = (
        ("DejaVuSans-Bold.ttf" if bold else "DejaVuSans.ttf"),
        ("arialbd.ttf" if bold else "arial.ttf"),
    )
    for candidate in candidates:
        try:
            return ImageFont.truetype(candidate, size=size)
        except OSError:
            pass
    return ImageFont.load_default()


def _log_map(value: float, low: float, high: float, start: float, end: float) -> float:
    fraction = (math.log10(value) - math.log10(low)) / (
        math.log10(high) - math.log10(low)
    )
    return start + fraction * (end - start)


def _linear_map(value: float, low: float, high: float, start: float, end: float) -> float:
    fraction = (value - low) / (high - low)
    return start + fraction * (end - start)


def _polyline(draw: ImageDraw.ImageDraw, points: list[tuple[float, float]], color: str) -> None:
    draw.line(points, fill=color, width=5, joint="curve")
    for x, y in points[:: max(1, len(points) // 12)]:
        draw.ellipse((x - 4, y - 4, x + 4, y + 4), fill=color)


def _dashed_line(
    draw: ImageDraw.ImageDraw,
    start: tuple[float, float],
    end: tuple[float, float],
    color: str,
    width: int = 3,
    pieces: int = 18,
) -> None:
    x0, y0 = start
    x1, y1 = end
    for k in range(0, pieces, 2):
        a = k / pieces
        b = min((k + 1) / pieces, 1.0)
        draw.line(
            (x0 + a * (x1 - x0), y0 + a * (y1 - y0),
             x0 + b * (x1 - x0), y0 + b * (y1 - y0)),
            fill=color,
            width=width,
        )


def _vertical_label(
    image: Image.Image,
    text_value: str,
    center: tuple[int, int],
    font: ImageFont.ImageFont,
    color: str,
) -> None:
    scratch = Image.new("RGBA", (400, 60), (255, 255, 255, 0))
    scratch_draw = ImageDraw.Draw(scratch)
    box = scratch_draw.textbbox((0, 0), text_value, font=font)
    scratch_draw.text((5, 2), text_value, fill=color, font=font)
    cropped = scratch.crop((0, 0, box[2] + 10, box[3] + 8)).rotate(90, expand=True)
    image.paste(
        cropped,
        (center[0] - cropped.width // 2, center[1] - cropped.height // 2),
        cropped,
    )


def geometry_data() -> dict[str, np.ndarray | float]:
    p = np.array([0.70, 0.20, 0.10])
    q = np.array([0.45, 0.35, 0.20])
    x = np.array([0.0, 1.0, 2.0])
    cost = (x[:, None] - x[None, :]) ** 2
    gammas = np.geomspace(0.05, 20.0, 61)
    displacement = np.array(
        [np.linalg.norm(raw_center(p, cost, gamma) - p, ord=1) for gamma in gammas]
    )
    transport = one_dimensional_ot(q, p, x)
    kl_value = marginal_kl(q, p)
    divergences = np.array(
        [tangent_centered_divergence(q, p, cost, gamma) for gamma in gammas]
    )
    low_error = np.maximum(np.abs(divergences - transport) / transport, 1.0e-14)
    high_error = np.maximum(np.abs(divergences / gammas - kl_value) / kl_value, 1.0e-14)
    return {
        "gammas": gammas,
        "displacement": displacement,
        "low_error": low_error,
        "high_error": high_error,
        "transport": transport,
        "kl": kl_value,
    }


def scalar_dual_validation() -> dict[str, np.ndarray | float]:
    """Check the scalar dual and recovered primal law on a three-state instance."""
    p = np.array([0.55, 0.30, 0.15])
    loss = np.array([0.10, 1.20, -0.40])
    locations = np.array([0.0, 1.0, 2.0])
    cost = (locations[:, None] - locations[None, :]) ** 2
    gamma = 0.7
    rho = 0.12

    self_plan = sinkhorn_plan(p, p, cost, gamma)
    symmetric_scale = np.sqrt(np.diag(self_plan))
    potential = gamma * np.log(symmetric_scale)
    self_value = float(
        np.sum(cost * self_plan)
        + gamma * np.sum(self_plan * (np.log(self_plan) - 1.0))
    )
    potential += self_value - float(p @ potential)
    corrected_cost = cost - potential[:, None]

    def dual_objective(log_lambda: float) -> float:
        multiplier = math.exp(log_lambda)
        logits = (loss[:, None] - multiplier * corrected_cost) / (
            multiplier * gamma
        )
        column_max = logits.max(axis=0)
        log_sums = column_max + np.log(
            np.exp(logits - column_max[None, :]).sum(axis=0)
        )
        return float(
            multiplier * rho
            + multiplier * gamma
            + multiplier * gamma * (p @ (log_sums - np.log(p)))
        )

    log_grid = np.linspace(-8.0, 8.0, 2_001)
    grid_values = np.array([dual_objective(value) for value in log_grid])
    index = int(np.argmin(grid_values))
    left = float(log_grid[max(0, index - 2)])
    right = float(log_grid[min(len(log_grid) - 1, index + 2)])
    golden = (math.sqrt(5.0) - 1.0) / 2.0
    c = right - golden * (right - left)
    d = left + golden * (right - left)
    for _ in range(100):
        if dual_objective(c) <= dual_objective(d):
            right, d = d, c
            c = right - golden * (right - left)
        else:
            left, c = c, d
            d = left + golden * (right - left)
    log_lambda = 0.5 * (left + right)
    multiplier = math.exp(log_lambda)
    dual_value = dual_objective(log_lambda)

    logits = (loss[:, None] - multiplier * corrected_cost) / (multiplier * gamma)
    logits -= logits.max(axis=0, keepdims=True)
    conditionals = np.exp(logits)
    conditionals /= conditionals.sum(axis=0, keepdims=True)
    worst_plan = conditionals * p[None, :]
    worst_q = worst_plan.sum(axis=1)
    primal_value = float(worst_q @ loss)
    divergence = tangent_centered_divergence(worst_q, p, cost, gamma)
    return {
        "p": p,
        "loss": loss,
        "gamma": gamma,
        "rho": rho,
        "lambda": multiplier,
        "q": worst_q,
        "divergence": divergence,
        "primal": primal_value,
        "dual": dual_value,
        "gap": abs(primal_value - dual_value),
    }


def render_geometry(output_path: Path, data: dict[str, np.ndarray | float]) -> None:
    width, height = 1600, 680
    image = Image.new("RGB", (width, height), "white")
    draw = ImageDraw.Draw(image)
    title_font = _font(27, bold=True)
    label_font = _font(22)
    tick_font = _font(18)
    legend_font = _font(19)
    axis = "#273043"
    blue = "#1464F4"
    orange = "#E76F2E"
    green = "#138A72"
    gray = "#8B93A1"

    gammas = np.asarray(data["gammas"])
    displacement = np.asarray(data["displacement"])
    low_error = np.asarray(data["low_error"])
    high_error = np.asarray(data["high_error"])

    panels = [(95, 85, 750, 575), (900, 85, 1555, 575)]
    for left, top, right, bottom in panels:
        draw.line((left, bottom, right, bottom), fill=axis, width=3)
        draw.line((left, top, left, bottom), fill=axis, width=3)

    # Panel (a): raw-center displacement.
    l, t, r, b = panels[0]
    x_ticks = [0.05, 0.2, 1.0, 5.0, 20.0]
    y_ticks = [0.0, 0.2, 0.4, 0.6, 0.8]
    for value in x_ticks:
        px = _log_map(value, gammas[0], gammas[-1], l, r)
        draw.line((px, b, px, b + 8), fill=axis, width=2)
        label = f"{value:g}"
        box = draw.textbbox((0, 0), label, font=tick_font)
        draw.text((px - (box[2] - box[0]) / 2, b + 13), label, fill=axis, font=tick_font)
    for value in y_ticks:
        py = _linear_map(value, 0.0, 0.8, b, t)
        draw.line((l - 8, py, l, py), fill=axis, width=2)
        draw.line((l, py, r, py), fill="#E8EBF0", width=1)
        label = f"{value:.1f}"
        box = draw.textbbox((0, 0), label, font=tick_font)
        draw.text((l - 14 - (box[2] - box[0]), py - 10), label, fill=axis, font=tick_font)
    points = [
        (
            _log_map(float(g), gammas[0], gammas[-1], l, r),
            _linear_map(float(y), 0.0, 0.8, b, t),
        )
        for g, y in zip(gammas, displacement)
    ]
    _polyline(draw, points, blue)
    tc_y = _linear_map(0.0, 0.0, 0.8, b, t) - 3
    draw.line((l, tc_y, r, tc_y), fill=green, width=5)
    draw.text((l, 31), "(a) Nominal centering", fill=axis, font=title_font)
    draw.text((l + 230, b + 50), "temperature gamma", fill=axis, font=label_font)
    _vertical_label(image, "L1 displacement", (25, (t + b) // 2), label_font, axis)
    draw.line((l + 22, t + 25, l + 78, t + 25), fill=blue, width=5)
    draw.text((l + 90, t + 12), "raw center", fill=axis, font=legend_font)
    draw.line((l + 285, t + 25, l + 341, t + 25), fill=green, width=5)
    draw.text((l + 353, t + 12), "tangent-centered", fill=axis, font=legend_font)

    # Panel (b): relative limiting errors on log-log axes.
    l, t, r, b = panels[1]
    all_errors = np.concatenate((low_error, high_error))
    y_low = 10.0 ** math.floor(math.log10(float(all_errors.min())))
    y_high = 10.0 ** math.ceil(math.log10(float(all_errors.max())))
    y_low = max(y_low, 1.0e-6)
    y_high = max(y_high, y_low * 100.0)
    for value in x_ticks:
        px = _log_map(value, gammas[0], gammas[-1], l, r)
        draw.line((px, b, px, b + 8), fill=axis, width=2)
        label = f"{value:g}"
        box = draw.textbbox((0, 0), label, font=tick_font)
        draw.text((px - (box[2] - box[0]) / 2, b + 13), label, fill=axis, font=tick_font)
    exponent_low = int(round(math.log10(y_low)))
    exponent_high = int(round(math.log10(y_high)))
    exponents = list(range(exponent_low, exponent_high + 1, max(1, (exponent_high - exponent_low) // 4)))
    if exponents[-1] != exponent_high:
        exponents.append(exponent_high)
    for exponent in exponents:
        value = 10.0**exponent
        py = _log_map(value, y_low, y_high, b, t)
        draw.line((l - 8, py, l, py), fill=axis, width=2)
        draw.line((l, py, r, py), fill="#E8EBF0", width=1)
        label = f"1e{exponent:+d}"
        box = draw.textbbox((0, 0), label, font=tick_font)
        draw.text((l - 14 - (box[2] - box[0]), py - 10), label, fill=axis, font=tick_font)
    low_points = [
        (
            _log_map(float(g), gammas[0], gammas[-1], l, r),
            _log_map(float(y), y_low, y_high, b, t),
        )
        for g, y in zip(gammas, low_error)
    ]
    high_points = [
        (
            _log_map(float(g), gammas[0], gammas[-1], l, r),
            _log_map(float(y), y_low, y_high, b, t),
        )
        for g, y in zip(gammas, high_error)
    ]
    _polyline(draw, low_points, orange)
    _polyline(draw, high_points, blue)

    # Slope +1 and -1 guides, anchored within their respective asymptotic ranges.
    g0, g1 = gammas[0], gammas[12]
    guide0 = max(2.5 * low_error[0], y_low * 1.4)
    guide1 = min(guide0 * (g1 / g0), y_high / 1.4)
    _dashed_line(
        draw,
        (_log_map(float(g0), gammas[0], gammas[-1], l, r), _log_map(float(guide0), y_low, y_high, b, t)),
        (_log_map(float(g1), gammas[0], gammas[-1], l, r), _log_map(float(guide1), y_low, y_high, b, t)),
        gray,
    )
    g0, g1 = gammas[-13], gammas[-1]
    guide1 = max(high_error[-1], y_low * 1.4)
    guide0 = min(guide1 * (g1 / g0), y_high / 1.4)
    _dashed_line(
        draw,
        (_log_map(float(g0), gammas[0], gammas[-1], l, r), _log_map(float(guide0), y_low, y_high, b, t)),
        (_log_map(float(g1), gammas[0], gammas[-1], l, r), _log_map(float(guide1), y_low, y_high, b, t)),
        gray,
    )
    draw.text((l, 31), "(b) Limiting geometry", fill=axis, font=title_font)
    draw.text((l + 230, b + 50), "temperature gamma", fill=axis, font=label_font)
    _vertical_label(image, "relative error", (820, (t + b) // 2), label_font, axis)
    draw.line((l + 25, t + 25, l + 81, t + 25), fill=orange, width=5)
    draw.text((l + 93, t + 12), "to OT", fill=axis, font=legend_font)
    draw.line((l + 240, t + 25, l + 296, t + 25), fill=blue, width=5)
    draw.text((l + 308, t + 12), "to gamma x KL", fill=axis, font=legend_font)

    output_path.parent.mkdir(parents=True, exist_ok=True)
    image.save(output_path, dpi=(200, 200), optimize=True)


def coverage_experiment(repetitions: int = 2_000, draws: int = 5_000) -> list[tuple[float, int, float, float, float]]:
    rng = np.random.default_rng(SEED)
    p_star = np.array([0.40, 0.25, 0.15, 0.12, 0.08])
    locations = np.arange(5, dtype=float) / 4.0
    cost = (locations[:, None] - locations[None, :]) ** 2
    add_a = 0.5
    gaussian_squares = rng.standard_normal((draws, len(p_star))) ** 2
    rows: list[tuple[float, int, float, float, float]] = []

    for gamma in (0.2, 1.0, 5.0):
        for sample_size in (50, 100, 500):
            covered = 0
            radii = np.empty(repetitions)
            for repetition in range(repetitions):
                counts = rng.multinomial(sample_size, p_star)
                p_tilde = (counts + add_a) / (sample_size + len(p_star) * add_a)
                weights = generalized_chi_square_weights(p_tilde, cost, gamma)
                quantile = float(
                    np.quantile(gaussian_squares @ weights, 0.95, method="linear")
                )
                radius = quantile / (2.0 * sample_size)
                divergence = tangent_centered_divergence(p_star, p_tilde, cost, gamma)
                covered += int(divergence <= radius)
                radii[repetition] = radius
            coverage = covered / repetitions
            standard_error = math.sqrt(coverage * (1.0 - coverage) / repetitions)
            rows.append(
                (gamma, sample_size, coverage, standard_error, float(np.median(radii)))
            )
    return rows


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--figure-only",
        action="store_true",
        help="regenerate the deterministic figure and skip the coverage experiment",
    )
    parser.add_argument(
        "--output",
        type=Path,
        default=Path(__file__).resolve().parents[1] / "figures" / "geometry.png",
        help="output path for the geometry figure",
    )
    args = parser.parse_args()

    data = geometry_data()
    render_geometry(args.output, data)
    gammas = np.asarray(data["gammas"])
    displacement = np.asarray(data["displacement"])
    print(f"W_C(q,p) = {float(data['transport']):.12g}")
    print(f"KL(q||p) = {float(data['kl']):.12g}")
    print(
        "raw-center L1 displacement: "
        f"gamma={gammas[0]:g}: {displacement[0]:.12g}; "
        f"gamma={gammas[-1]:g}: {displacement[-1]:.12g}"
    )
    print(f"wrote {args.output}")

    if args.figure_only:
        return

    dual_check = scalar_dual_validation()
    q_text = np.array2string(
        np.asarray(dual_check["q"]), precision=6, separator=", ", suppress_small=False
    )
    print("\nScalar dual / recovered-primal check")
    print(
        f"lambda={float(dual_check['lambda']):.9f}; q*={q_text}; "
        f"D_TC={float(dual_check['divergence']):.12f}"
    )
    print(
        f"primal={float(dual_check['primal']):.12f}; "
        f"dual={float(dual_check['dual']):.12f}; "
        f"absolute gap={float(dual_check['gap']):.3e}"
    )

    print("\nPlug-in 95% coverage (2,000 repetitions; 5,000 Gaussian draws)")
    print("gamma     n  coverage       s.e.  median radius")
    for gamma, sample_size, coverage, standard_error, median_radius in coverage_experiment():
        print(
            f"{gamma:5.1f} {sample_size:5d}   {coverage:.4f}     "
            f"{standard_error:.4f}       {median_radius:.5f}"
        )


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
numpy==2.3.5
Pillow==12.2.0

